The EAGLE simulations of galaxy formation: public release of halo and galaxy catalogues

We present the public data release of halo and galaxy catalogues extracted from the EAGLE suite of cosmological hydrodynamical simulations of galaxy formation. These simulations were performed with an enhanced version of the GADGET code that includes a modified hydrodynamics solver, time-step limiter and subgrid treatments of baryonic physics, such as stellar mass loss, element-by-element radiative cooling, star formation and feedback from star formation and black hole accretion. The simulation suite includes runs performed in volumes ranging from 25 to 100 comoving megaparsecs per side, with numerical resolution chosen to marginally resolve the Jeans mass of the gas at the star formation threshold. The free parameters of the subgrid models for feedback are calibrated to the redshift z=0 galaxy stellar mass function, galaxy sizes and black hole mass - stellar mass relation. The simulations have been shown to match a wide range of observations for present-day and higher-redshift galaxies. The raw particle data have been used to link galaxies across redshifts by creating merger trees. The indexing of the tree produces a simple way to connect a galaxy at one redshift to its progenitors at higher redshift and to identify its descendants at lower redshift. In this paper we present a relational database which we are making available for general use. A large number of properties of haloes and galaxies and their merger trees are stored in the database, including stellar masses, star formation rates, metallicities, photometric measurements and mock gri images. Complex queries can be created to explore the evolution of more than 10^5 galaxies, examples of which are provided in appendix. (abridged)

==> example_scripts/GSMF.py <==
import eagleSqlTools as sql
import numpy as np
import matplotlib.pyplot as plt

# Array of chosen simulations. Entries refer to the simulation name and comoving box length.
mySims		= np.array([('RefL0100N1504', 100.), ('AGNdT9L0050N0752', 50.), ('RecalL0025N0752', 25.)])

# This uses the eagleSqlTools module to connect to the database with your username and password.
# If the password is not given, the module will prompt for it.
con     	= sql.connect("<username>", password="<password>")

for sim_name, sim_size in mySims:

        print sim_name
    
	# Construct and execute query for each simulation. This query returns the number of galaxies 
	# for a given 30 pkpc aperture stellar mass bin (centered with 0.2 dex width). 
        myQuery = "SELECT \
			0.1+floor(log10(AP.Mass_Star)/0.2)*0.2 as mass, \
			count(*) as num \
                   FROM \
			%s_SubHalo as SH, \
			%s_Aperture as AP \
                   WHERE \
			SH.GalaxyID = AP.GalaxyID and \
			AP.ApertureSize =  30 and \
			AP.Mass_Star > 1e8 and \
			SH.SnapNum = 27 \
		   GROUP BY \
			0.1+floor(log10(AP.Mass_Star)/0.2)*0.2 \
		   ORDER BY \
			mass"%(sim_name, sim_name)
	
	# Execute query.
	myData 	= sql.execute_query(con, myQuery)

	# Normalize by volume and bin width.
	hist = myData['num'][:] / float(sim_size)**3.
	hist = hist / 0.2
	
	plt.plot(myData['mass'], np.log10(hist), label=sim_name, linewidth=2)

# Label plot.
plt.xlabel(r'log$_{10}$ M$_{*}$ [M$_{\odot}$]', fontsize=20)
plt.ylabel(r'log$_{10}$ dn/dlog$_{10}$(M$_{*}$) [cMpc$^{-3}$]', fontsize=20)
plt.tight_layout()
plt.legend()

plt.savefig('GSMF.png')
plt.close()


==> example_scripts/eagleSqlTools.py <==
#!/bin/env python

# Module to access the EAGLE public database
# John Helly 2015 for the Virgo Consortium

import numpy as np
import urllib
import urllib2
import cookielib
import re
from getpass import getpass

# Mapping between SQL and numpy types
numpy_dtype = {
    "real"   : np.float32,
    "float"  : np.float64,
    "int"    : np.int32,
    "bigint" : np.int64,
    "char"   : np.dtype("|S20")
    }

# Cookie storage - want to avoid creating a new session for every query
cookie_file = "sql_cookies.txt"
cookie_jar = cookielib.LWPCookieJar(cookie_file)
try:
    cookie_jar.load(ignore_discard=True)
except IOError:
    pass


class WebDBConnection:
    def __init__(self, username, database="virgodb", password=None):
        """Class to store info required to connect to the web server"""
        # Get password if necessary
        if password is None:
            password = getpass()
        # Get URL for the database
        self.db_url = "http://galaxy-catalogue.dur.ac.uk:8080/Eagle"
        # Set up authentication and cookies
        self.password_mgr = urllib2.HTTPPasswordMgrWithDefaultRealm()
        self.password_mgr.add_password(None, self.db_url, username, password)
        self.opener = urllib2.OpenerDirector()
        self.auth_handler   = urllib2.HTTPBasicAuthHandler(self.password_mgr)
        self.cookie_handler = urllib2.HTTPCookieProcessor(cookie_jar)

    def execute_query(self, sql):
        """Run an SQL query and return the result as a record array"""
        url = self.db_url + "?" + urllib.urlencode({'action': 'doQuery', 'SQL': sql})
        urllib2.install_opener(urllib2.build_opener(self.auth_handler, self.cookie_handler))
        response = urllib2.urlopen(url)
        cookie_jar.save(ignore_discard=True)

        # Check for OK response
        line = response.readline()
        if line != "#OK\n":
            raise Exception(response.readlines())

        # Skip SQL, MAXROWS, QUERYTIMEOUT, QUERYTIME
        for _ in range(4):
            response.readline()

        # Read column info
        # (also discards line with full list of column names)
        columns = []
        while True:
            line = response.readline()
            if line[0] != "#":
                column_names = line
                break
            else:
                m = re.match("^#COLUMN ([0-9]+) name=([\w]+) JDBC_TYPE=(-?[0-9]+) JDBC_TYPENAME=([\w]+)$", line)
                if m is not None:
                    columns.append(m.groups())
                else:
                    raise Exception("Don't understand column info: "+line)

        # Construct record type for the output
        dtype = np.dtype([(col[1],numpy_dtype[col[3]]) for col in columns])

        # Return the data as a record array
        return np.loadtxt(response, dtype=dtype, delimiter=",")

    def fetch_docs(self, database, table):
        """Return a list of strings containing the documentation page for the specified table"""
        url = self.db_url + "/Help?" + urllib.urlencode({'page': "databases/"+database+"/"+table})
        urllib2.install_opener(urllib2.build_opener(self.auth_handler, self.cookie_handler))
        response = urllib2.urlopen(url)
        cookie_jar.save(ignore_discard=True)
        return response.readlines()



def connect(user, password=None, server="eagle"):
    """Connect to EAGLE database and return a connection object"""
    return WebDBConnection(user, server, password)


def execute_query(con, sql):
    return con.execute_query(sql)

